Subjective Knowledge Acquisition and Enrichment Powered By Crowdsourcing

Knowledge bases (KBs) have attracted increasing attention due to its great success in various areas, such as Web and mobile search.Existing KBs are restricted to objective factual knowledge, such as city population or fruit shape, whereas,subjective knowledge, such as big city, which is commonly mentioned in Web and mobile queries, has been neglected. Subjective knowledge differs from objective knowledge in that it has no documented or observed ground truth. Instead, the truth relies on people's dominant opinion. Thus, we can use the crowdsourcing technique to get opinion from the crowd. In our work, we propose a system, called crowdsourced subjective knowledge acquisition (CoSKA),for subjective knowledge acquisition powered by crowdsourcing and existing KBs. The acquired knowledge can be used to enrich existing KBs in the subjective dimension which bridges the gap between existing objective knowledge and subjective queries.The main challenge of CoSKA is the conflict between large scale knowledge facts and limited crowdsourcing resource. To address this challenge, in this work, we define knowledge inference rules and then select the seed knowledge judiciously for crowdsourcing to maximize the inference power under the resource constraint. Our experimental results on real knowledge base and crowdsourcing platform verify the effectiveness of CoSKA system.

==> Figures/matlab/CST_Feature.m <==
% % This script draws the figures of subject annotation of wiki tables
% % for different selection size , compare the three strategies, 
% % Random, Greedy, LocalSearch
% 
% 
% lineWidth = 3;
% markerSize=20;
% labelTestSize = 35;
% legendTextSize = 30;
% boxRatioTextSize = 30;
% 
% 
% 
% % C_Adap = [70,65,80,74,76];
% % C_Rand = [74,78,80,76,76];
% % C_Top = [60,65,72,74,76];
% 
% figure(1);
% hold on;
% %title('Wiki\_Table','FontSize', 15)
% xSequenceC = {'5','7','9','11','13','15','17'};
% 
% xSequence = 1:length(xSequenceC);
% 
% 
% y=[300 311 315;390 425 403; 312 321 345; 250 185 265; 550 535 567; 420 432 454; 410 520 435;];
%    b=bar(y);
%    grid on;
%    ch = get(b,'children');
% %    set(gca,'XTickLabel',xSequence)
%    set(ch{1},'FaceVertexCData',[1 0 1;0 0 0;1 1 1;])
%    set(ch{2},'FaceVertexCData',[1 0 1;0 0 0;1 1 1;])
%    set(ch{3},'FaceVertexCData',[1 0 1;0 0 0;1 1 1;])
% h_legend =   legend('MUVF','AVI','POG');
% %    xlabel('x axis ');
% %    ylabel('y axis');
% 
% % a1 = plot(xSequence, C_Adap, 'o--r','LineWidth',lineWidth); M1 = 'Greedy';
% % a2 = plot(xSequence, C_Rand, '^-.k','LineWidth',lineWidth); M2 = 'Random';
% % a3 = plot(xSequence, C_Top, '*:b','LineWidth',lineWidth); M3 = 'Top';
% 
% %h_legend = legend(M1, M2, M3, M4,  2);
% % h_legend = legend(M1,M2,M3,2);
% xhand = xlabel('SSC Verification Size');
% yhand = ylabel('Coverage');
% 
% 
% set(gca,'XGrid','off')
% set(gca,'YGrid','on')
% % set([a1,a2,a3],'MarkerSize',markerSize);
% % set(a1, 'MarkerSize', markerSize);
% % set(a2, 'MarkerSize', markerSize);
% % set(a3, 'MarkerSize', markerSize);
% % set(a4, 'MarkerSize', markerSize);
% % set(a5, 'MarkerSize', markerSize);
% set(h_legend,'FontSize',legendTextSize);
% set(h_legend, 'FontWeight', 'bold'); 
% set(gca,'fontsize',boxRatioTextSize)
% set(xhand, 'FontSize', labelTestSize);
% set(yhand, 'FontSize', labelTestSize);
% set(gca,'XTick',xSequence); % Change x-axis ticks
% set(gca,'XTickLabel',xSequenceC); % Change x-axis ticks labels to desired values.
% hold off;
% box on;


% This script draws the figures of subject annotation of wiki tables
% for different selection size , compare the three strategies, 
% Random, Greedy, LocalSearch


lineWidth = 3;
markerSize=20;
labelTestSize = 35;
legendTextSize = 25;
boxRatioTextSize = 25;

% Animal
% Adaboost_AD = [0.67,0.67,0.67,0.67,0.695];
% DecisionTree_DT = [0.685,0.685,0.685,0.685,0.68];
% RBF_SVM = [0.685,0.685,0.685,0.685,0.685];
% NearestNeighbor_NN=[0.68,0.68,0.68,0.68,0.685];
% % NeuralNetwork_NNet=[0.75,0.725,0.725,0.725,0.725];
% RandomForest_RF=[0.685,0.685,0.685,0.685,0.685];
% fake = [0.6,0.65,0.7,0.75,0.75];
% 
% Experienced Athlete
% Adaboost_AD = [0.77,0.76,0.785,0.805,0.805];
% DecisionTree_DT = [0.72,0.76,0.73,0.76,0.76];
% RBF_SVM =[0.705,0.7,0.8,0.81,0.81];
% NearestNeighbor_NN=[0.66,0.64,0.715,0.77,0.77];
% % NeuralNetwork_NNet=[0.625,0.675,0.85,0.825,0.825];
% RandomForest_RF=[0.735,0.695,0.775,0.79,0.79];
% 
% old Building
Adaboost_AD = [0.84,0.84,0.86,0.865,0.855];
DecisionTree_DT = [0.82,0.82,0.855,0.86,0.86];
RBF_SVM =[0.885,0.885,0.89,0.89,0.89];
NearestNeighbor_NN=[0.83,0.83,0.83,0.83,0.845];
% NeuralNetwork_NNet=[0.895,0.895,0.89,0.895,0.89];
RandomForest_RF=[0.88,0.88,0.87,0.87,0.86];
fake = [0.7,0.75,0.75,0.8,0.9];
% 
% Film
% Adaboost_AD = [0.715,0.715,0.785,0.785,0.785,];
% DecisionTree_DT = [0.735,0.745,0.79,0.79,0.79];
% RBF_SVM =[0.645,0.645,0.74,0.735,0.735];
% NearestNeighbor_NN=[0.7,0.7,0.76,0.775,0.775];
% NeuralNetwork_NNet=[0.66,0.66,0.68,0.68,0.68];
% RandomForest_RF=[0.65,0.655,0.77,0.775,0.805];

figure(1);
hold on;
%title('Wiki\_Table','FontSize', 15)
xSequenceC = {'0.1','0.2','0.3','0.4','0.5'};

xSequence = 1:length(xSequenceC);

% ySequeneceC = {'0.6','0.7','0.8','0.9'};
% ySequence = 1:length(ySequeneceC);

a1 = plot(xSequence, Adaboost_AD, 'o--r','LineWidth',lineWidth); M1 = 'AD';
a2 = plot(xSequence, DecisionTree_DT, '+-.g','LineWidth',lineWidth); M2 = 'DT';
a3 = plot(xSequence, RBF_SVM, 's-.k','LineWidth',lineWidth); M3 = 'RBF-SVM';
a4 = plot(xSequence, NearestNeighbor_NN, '^-.M','LineWidth',lineWidth); M4 = 'NN';
% a5 = plot(xSequence, NeuralNetwork_NNet, 'x-.b','LineWidth',lineWidth); M5 = 'NNet';
a5 = plot(xSequence, RandomForest_RF, '*-.c','LineWidth',lineWidth); M6 = 'RF';
a6 = plot(xSequence, fake, '*-.w','LineWidth',lineWidth); 

%h_legend = legend(M1, M2, M3, M4,  2);
h_legend = legend(M1,M2,M3,M4,M5,2);
xhand = xlabel('Value of \theta_P');
yhand = ylabel('Accuracy');
set([a1,a2,a3,a4,a5],'MarkerSize',markerSize);
% set(a1, 'MarkerSize', markerSize);
% set(a2, 'MarkerSize', markerSize);
% set(a3, 'MarkerSize', markerSize);
% set(a4, 'MarkerSize', markerSize);
% set(a5, 'MarkerSize', markerSize);
set(h_legend,'FontSize',legendTextSize);
set(h_legend, 'FontWeight', 'bold'); 
set(gca,'fontsize',boxRatioTextSize)
set(xhand, 'FontSize', labelTestSize);
set(yhand, 'FontSize', labelTestSize);
set(gca,'XTick',xSequence); % Change x-axis ticks
set(gca,'XTickLabel',xSequenceC); % Change x-axis ticks labels to desired values.

% set(gca,'YTick',ySequence);
% set(gca,'YTickLabel',ySequenceC);
hold off;
box on;

==> Figures/matlab/CST_Opinion.m <==
% % This script draws the figures of subject annotation of wiki tables
% % for different selection size , compare the three strategies, 
% % Random, Greedy, LocalSearch
% 
% 
% lineWidth = 3;
% markerSize=20;
% labelTestSize = 35;
% legendTextSize = 30;
% boxRatioTextSize = 30;
% 
% 
% 
% % C_Adap = [70,65,80,74,76];
% % C_Rand = [74,78,80,76,76];
% % C_Top = [60,65,72,74,76];
% 
% figure(1);
% hold on;
% %title('Wiki\_Table','FontSize', 15)
% xSequenceC = {'5','7','9','11','13','15','17'};
% 
% xSequence = 1:length(xSequenceC);
% 
% 
% y=[300 311 315;390 425 403; 312 321 345; 250 185 265; 550 535 567; 420 432 454; 410 520 435;];
%    b=bar(y);
%    grid on;
%    ch = get(b,'children');
% %    set(gca,'XTickLabel',xSequence)
%    set(ch{1},'FaceVertexCData',[1 0 1;0 0 0;1 1 1;])
%    set(ch{2},'FaceVertexCData',[1 0 1;0 0 0;1 1 1;])
%    set(ch{3},'FaceVertexCData',[1 0 1;0 0 0;1 1 1;])
% h_legend =   legend('MUVF','AVI','POG');
% %    xlabel('x axis ');
% %    ylabel('y axis');
% 
% % a1 = plot(xSequence, C_Adap, 'o--r','LineWidth',lineWidth); M1 = 'Greedy';
% % a2 = plot(xSequence, C_Rand, '^-.k','LineWidth',lineWidth); M2 = 'Random';
% % a3 = plot(xSequence, C_Top, '*:b','LineWidth',lineWidth); M3 = 'Top';
% 
% %h_legend = legend(M1, M2, M3, M4,  2);
% % h_legend = legend(M1,M2,M3,2);
% xhand = xlabel('SSC Verification Size');
% yhand = ylabel('Coverage');
% 
% 
% set(gca,'XGrid','off')
% set(gca,'YGrid','on')
% % set([a1,a2,a3],'MarkerSize',markerSize);
% % set(a1, 'MarkerSize', markerSize);
% % set(a2, 'MarkerSize', markerSize);
% % set(a3, 'MarkerSize', markerSize);
% % set(a4, 'MarkerSize', markerSize);
% % set(a5, 'MarkerSize', markerSize);
% set(h_legend,'FontSize',legendTextSize);
% set(h_legend, 'FontWeight', 'bold'); 
% set(gca,'fontsize',boxRatioTextSize)
% set(xhand, 'FontSize', labelTestSize);
% set(yhand, 'FontSize', labelTestSize);
% set(gca,'XTick',xSequence); % Change x-axis ticks
% set(gca,'XTickLabel',xSequenceC); % Change x-axis ticks labels to desired values.
% hold off;
% box on;


% This script draws the figures of subject annotation of wiki tables
% for different selection size , compare the three strategies, 
% Random, Greedy, LocalSearch


lineWidth = 3;
markerSize=20;
labelTestSize = 35;
legendTextSize = 25;
boxRatioTextSize = 25;
LinAlpha=0.25;           
ColorValue=[1,0,0]; 
% Popular Film
% Adaboost_AD = [0.785,0.69,0.68];
% DecisionTree_DT = [0.79,0.67,0.68];
% RBF_SVM = [0.74,0.66,0.66];
% NearestNeighbor_NN=[0.76,0.69,0.655];
% % NeuralNetwork_NNet=[0.68,0.66,0.66];
% RandomForest_RF=[0.77,0.7,0.68];
% Linear_SVM = [0.66,0.66,0.66];
% 
% % Experienced Athlete
% Adaboost_AD = [0.785,0.745,0.69];
% DecisionTree_DT = [0.73,0.73,0.71];
% RBF_SVM =[0.8,0.715,0.705];
% NearestNeighbor_NN=[0.715,0.71,0.705];
% % NeuralNetwork_NNet=[0.75,0.675,0.675];
% RandomForest_RF=[0.765,0.72,0.705];
% fake = [0.85,0.85,0.9];
% % 
% old Building
Adaboost_AD = [0.86,0.795,0.755];
DecisionTree_DT = [0.855,0.8,0.745];
RBF_SVM =[0.89,0.785,0.74];
NearestNeighbor_NN=[0.83,0.81,0.74];
NeuralNetwork_NNet=[0.895,0.805,0.74];
RandomForest_RF=[0.84,0.8,0.745];

% cute Animal
% Adaboost_AD = [0.67,0.325,0.315];
% DecisionTree_DT = [0.685,0.315,0.315];
% RBF_SVM =[0.685,0.315,0.315];
% NearestNeighbor_NN=[0.68,0.32,0.315];
% % NeuralNetwork_NNet=[0.725,0.3,0.225];
% RandomForest_RF=[0.685,0.315,0.315];

figure(1);
hold on;
%title('Wiki\_Table','FontSize', 15)
xSequenceC = {'0.1','0.3','0.5'};
xSequence = 1:length(xSequenceC);
a1 = plot(xSequence, Adaboost_AD, 'o--r','LineWidth',lineWidth); M1 = 'AD';
a2 = plot(xSequence, DecisionTree_DT, '+-.g','LineWidth',lineWidth); M2 = 'DT';
a3 = plot(xSequence, RBF_SVM, 's-.k','LineWidth',lineWidth); M3 = 'RBF-SVM';
a4 = plot(xSequence, NearestNeighbor_NN, '^-.M','LineWidth',lineWidth); M4 = 'NN';
% a5 = plot(xSequence, NeuralNetwork_NNet, 'x-.b','LineWidth',lineWidth); M5 = 'NNet';
a6 = plot(xSequence, RandomForest_RF, '*-.c','LineWidth',lineWidth); M6 = 'RF';
% a7 = plot(xSequence, fake ,'-','Color',(1.0-LinAlpha)*(1.0-ColorValue),'EraseMode','xor','LineWidth',lineWidth); 
%h_legend = legend(M1, M2, M3, M4,  2);
h_legend = legend(M1,M2,M3,M4,M6,2);
xhand = xlabel('Value of \theta_A');
yhand = ylabel('Accuracy');
set([a1,a2,a3,a4,a6],'MarkerSize',markerSize);

% set(a1, 'MarkerSize', markerSize);
% set(a2, 'MarkerSize', markerSize);
% set(a3, 'MarkerSize', markerSize);
% set(a4, 'MarkerSize', markerSize);
% set(a5, 'MarkerSize', markerSize);
set(h_legend,'FontSize',legendTextSize);
set(h_legend, 'FontWeight', 'bold'); 
set(gca,'fontsize',boxRatioTextSize)
set(xhand, 'FontSize', labelTestSize);
set(yhand, 'FontSize', labelTestSize);
set(gca,'XTick',xSequence); % Change x-axis ticks
set(gca,'XTickLabel',xSequenceC); % Change x-axis ticks labels to desired values.
% set(gca,'YTick',ySequence);
% set(gca,'YTickLabel',ySequenceC);
axis([-inf, inf, 0.7, 0.9])
hold off;
box on;

==> Figures/matlab/CST_Sample.m <==
% % This script draws the figures of subject annotation of wiki tables
% % for different selection size , compare the three strategies, 
% % Random, Greedy, LocalSearch
% 
% 
% lineWidth = 3;
% markerSize=20;
% labelTestSize = 35;
% legendTextSize = 30;
% boxRatioTextSize = 30;
% 
% 
% 
% % C_Adap = [70,65,80,74,76];
% % C_Rand = [74,78,80,76,76];
% % C_Top = [60,65,72,74,76];
% 
% figure(1);
% hold on;
% %title('Wiki\_Table','FontSize', 15)
% xSequenceC = {'5','7','9','11','13','15','17'};
% 
% xSequence = 1:length(xSequenceC);
% 
% 
% y=[300 311 315;390 425 403; 312 321 345; 250 185 265; 550 535 567; 420 432 454; 410 520 435;];
%    b=bar(y);
%    grid on;
%    ch = get(b,'children');
% %    set(gca,'XTickLabel',xSequence)
%    set(ch{1},'FaceVertexCData',[1 0 1;0 0 0;1 1 1;])
%    set(ch{2},'FaceVertexCData',[1 0 1;0 0 0;1 1 1;])
%    set(ch{3},'FaceVertexCData',[1 0 1;0 0 0;1 1 1;])
% h_legend =   legend('MUVF','AVI','POG');
% %    xlabel('x axis ');
% %    ylabel('y axis');
% 
% % a1 = plot(xSequence, C_Adap, 'o--r','LineWidth',lineWidth); M1 = 'Greedy';
% % a2 = plot(xSequence, C_Rand, '^-.k','LineWidth',lineWidth); M2 = 'Random';
% % a3 = plot(xSequence, C_Top, '*:b','LineWidth',lineWidth); M3 = 'Top';
% 
% %h_legend = legend(M1, M2, M3, M4,  2);
% % h_legend = legend(M1,M2,M3,2);
% xhand = xlabel('SSC Verification Size');
% yhand = ylabel('Coverage');
% 
% 
% set(gca,'XGrid','off')
% set(gca,'YGrid','on')
% % set([a1,a2,a3],'MarkerSize',markerSize);
% % set(a1, 'MarkerSize', markerSize);
% % set(a2, 'MarkerSize', markerSize);
% % set(a3, 'MarkerSize', markerSize);
% % set(a4, 'MarkerSize', markerSize);
% % set(a5, 'MarkerSize', markerSize);
% set(h_legend,'FontSize',legendTextSize);
% set(h_legend, 'FontWeight', 'bold'); 
% set(gca,'fontsize',boxRatioTextSize)
% set(xhand, 'FontSize', labelTestSize);
% set(yhand, 'FontSize', labelTestSize);
% set(gca,'XTick',xSequence); % Change x-axis ticks
% set(gca,'XTickLabel',xSequenceC); % Change x-axis ticks labels to desired values.
% hold off;
% box on;


% This script draws the figures of subject annotation of wiki tables
% for different selection size , compare the three strategies, 
% Random, Greedy, LocalSearch


lineWidth = 3;
markerSize=20;
labelTestSize = 35;
legendTextSize = 25;
boxRatioTextSize = 25;

% Popular Film
Adaboost_AD = [0.5,0.625,0.7,0.65,0.675,0.6,0.65];
DecisionTree_DT = [0.5,0.675,0.725,0.75,0.7,0.75,0.725];
RBF_SVM = [0.65,0.625,0.625,0.65,0.625,0.65,0.65];
NearestNeighbor_NN=[0.725,0.65,0.7,0.75,0.75,0.75,0.8];
NeuralNetwork_NNet=[0.625,0.625,0.6,0.65,0.625,0.625,0.625];
RandomForest_RF=[0.6,0.675,0.725,0.675,0.65,0.625,0.725];
% 
% Experienced Athlete
% Adaboost_AD = [0.575,0.725,0.8,0.65,0.65,0.75,0.725];
% DecisionTree_DT = [0.625,0.65,0.7,0.75,0.7,0.7,0.775];
% RBF_SVM =[0.675,0.725,0.75,0.775,0.75,0.75,0.725];
% NearestNeighbor_NN=[0.7,0.7,0.725,0.725,0.675,0.675,0.7];
% NeuralNetwork_NNet=[0.75,0.75,0.725,0.725,0.75,0.75,0.75];
% RandomForest_RF=[0.7,0.775,0.775,0.7,0.7,0.725,0.7];
% 
% old Building
% Adaboost_AD = [0.725,0.825,0.875,0.825,0.875,0.85,0.875];
% DecisionTree_DT = [0.775,0.85,0.85,0.825,0.825,0.9,0.9];
% RBF_SVM =[0.7,0.825,0.825,0.825,0.825,0.825,0.825];
% NearestNeighbor_NN=[0.7,0.825,0.8,0.825,0.8,0.8,0.85];
% NeuralNetwork_NNet=[0.8,0.8,0.825,0.825,0.825,0.825,0.825];
% RandomForest_RF=[0.775,0.8,0.85,0.8,0.8,0.875,0.8];
% 
% cute Animal
% Adaboost_AD = [0.775,0.775,0.775,0.775,0.725,0.725,0.725];
% DecisionTree_DT = [0.775,0.775,0.775,0.775,0.775,0.625,0.675];
% RBF_SVM =[0.775,0.775,0.775,0.775,0.775,0.775,0.775];
% NearestNeighbor_NN=[0.775,0.775,0.775,0.775,0.775,0.775,0.775];
% NeuralNetwork_NNet=[0.25,0.225,0.225,0.475,0.7,0.725,0.725];
% RandomForest_RF=[0.775,0.775,0.65,0.775,0.775,0.775,0.775];

figure(1);
hold on;
%title('Wiki\_Table','FontSize', 15)
xSequenceC = {'40','60','80','100','120','140','160'};

xSequence = 1:length(xSequenceC);

a1 = plot(xSequence, Adaboost_AD, 'o--r','LineWidth',lineWidth); M1 = 'AD';
a2 = plot(xSequence, DecisionTree_DT, '+-.g','LineWidth',lineWidth); M2 = 'DT';
a3 = plot(xSequence, RBF_SVM, 's-.k','LineWidth',lineWidth); M3 = 'RBF-SVM';
a4 = plot(xSequence, NearestNeighbor_NN, '^-.M','LineWidth',lineWidth); M4 = 'NN';
a5 = plot(xSequence, NeuralNetwork_NNet, 'x-.b','LineWidth',lineWidth); M5 = 'NNet';
a6 = plot(xSequence, RandomForest_RF, '*-.c','LineWidth',lineWidth); M6 = 'RF';

%h_legend = legend(M1, M2, M3, M4,  2);
h_legend = legend(M1,M2,M3,M4,M5,M6,2);
xhand = xlabel('Sample Size');
yhand = ylabel('Accuracy');
set([a1,a2,a3,a4,a5,a6],'MarkerSize',markerSize);
% set(a1, 'MarkerSize', markerSize);
% set(a2, 'MarkerSize', markerSize);
% set(a3, 'MarkerSize', markerSize);
% set(a4, 'MarkerSize', markerSize);
% set(a5, 'MarkerSize', markerSize);
set(h_legend,'FontSize',legendTextSize);
set(h_legend, 'FontWeight', 'bold'); 
set(gca,'fontsize',boxRatioTextSize)
set(xhand, 'FontSize', labelTestSize);
set(yhand, 'FontSize', labelTestSize);
set(gca,'XTick',xSequence); % Change x-axis ticks
set(gca,'XTickLabel',xSequenceC); % Change x-axis ticks labels to desired values.
hold off;
box on;

==> Figures/matlab/ST_Time.m <==
% % This script draws the figures of subject annotation of wiki tables
% % for different selection size , compare the three strategies, 
% % Random, Greedy, LocalSearch
% 
% 
% lineWidth = 3;
% markerSize=20;
% labelTestSize = 35;
% legendTextSize = 30;
% boxRatioTextSize = 30;
% 
% 
% 
% % C_Adap = [70,65,80,74,76];
% % C_Rand = [74,78,80,76,76];
% % C_Top = [60,65,72,74,76];
% 
% figure(1);
% hold on;
% %title('Wiki\_Table','FontSize', 15)
% xSequenceC = {'5','7','9','11','13','15','17'};
% 
% xSequence = 1:length(xSequenceC);
% 
% 
% y=[300 311 315;390 425 403; 312 321 345; 250 185 265; 550 535 567; 420 432 454; 410 520 435;];
%    b=bar(y);
%    grid on;
%    ch = get(b,'children');
% %    set(gca,'XTickLabel',xSequence)
%    set(ch{1},'FaceVertexCData',[1 0 1;0 0 0;1 1 1;])
%    set(ch{2},'FaceVertexCData',[1 0 1;0 0 0;1 1 1;])
%    set(ch{3},'FaceVertexCData',[1 0 1;0 0 0;1 1 1;])
% h_legend =   legend('MUVF','AVI','POG');
% %    xlabel('x axis ');
% %    ylabel('y axis');
% 
% % a1 = plot(xSequence, C_Adap, 'o--r','LineWidth',lineWidth); M1 = 'Greedy';
% % a2 = plot(xSequence, C_Rand, '^-.k','LineWidth',lineWidth); M2 = 'Random';
% % a3 = plot(xSequence, C_Top, '*:b','LineWidth',lineWidth); M3 = 'Top';
% 
% %h_legend = legend(M1, M2, M3, M4,  2);
% % h_legend = legend(M1,M2,M3,2);
% xhand = xlabel('SSC Verification Size');
% yhand = ylabel('Coverage');
% 
% 
% set(gca,'XGrid','off')
% set(gca,'YGrid','on')
% % set([a1,a2,a3],'MarkerSize',markerSize);
% % set(a1, 'MarkerSize', markerSize);
% % set(a2, 'MarkerSize', markerSize);
% % set(a3, 'MarkerSize', markerSize);
% % set(a4, 'MarkerSize', markerSize);
% % set(a5, 'MarkerSize', markerSize);
% set(h_legend,'FontSize',legendTextSize);
% set(h_legend, 'FontWeight', 'bold'); 
% set(gca,'fontsize',boxRatioTextSize)
% set(xhand, 'FontSize', labelTestSize);
% set(yhand, 'FontSize', labelTestSize);
% set(gca,'XTick',xSequence); % Change x-axis ticks
% set(gca,'XTickLabel',xSequenceC); % Change x-axis ticks labels to desired values.
% hold off;
% box on;


% This script draws the figures of subject annotation of wiki tables
% for different selection size , compare the three strategies, 
% Random, Greedy, LocalSearch


lineWidth = 3;
markerSize=20;
labelTestSize = 35;
legendTextSize = 30;
boxRatioTextSize = 30;

BGreedy = [211319,191110,194935,201893,198823,202057,202292,195053,203509,205866];
Diverse = [3860,4042,4125,4041,4319,4584,4602,4741,4864,5151];
Random = [1,0,0,1,0,0,0,0,0,1];
FGreedy = [88,174,256,355,429,509,606,681,748,847];
figure(1);
hold on;
%title('Wiki\_Table','FontSize', 15)
xSequenceC = {'10','20','30','40','50','60','70','80','90','100'};

xSequence = 1:length(xSequenceC);

a1 = plot(xSequence, BGreedy, 'o--r','LineWidth',lineWidth); M1 = 'BGreedy';
a2 = plot(xSequence, Random, '+-.g','LineWidth',lineWidth); M2 = 'Random';
a3 = plot(xSequence, Diverse, 's-.b','LineWidth',lineWidth); M3 = 'Div-FGreedy';
a4 = plot(xSequence, FGreedy, '^-.M','LineWidth',lineWidth); M4 = 'FGreedy';

%h_legend = legend(M1, M2, M3, M4,  2);
h_legend = legend(M1,M2,M3,M4,2);
xhand = xlabel('Number of ST Pairs');
yhand = ylabel('RunningTime(ms)');
set([a1,a2,a3,a4],'MarkerSize',markerSize);
% set(a1, 'MarkerSize', markerSize);
% set(a2, 'MarkerSize', markerSize);
% set(a3, 'MarkerSize', markerSize);
% set(a4, 'MarkerSize', markerSize);
% set(a5, 'MarkerSize', markerSize);
set(h_legend,'FontSize',legendTextSize);
set(h_legend, 'FontWeight', 'bold'); 
set(gca,'fontsize',boxRatioTextSize)
set(xhand, 'FontSize', labelTestSize);
set(yhand, 'FontSize', labelTestSize);
set(gca,'XTick',xSequence); % Change x-axis ticks
set(gca,'XTickLabel',xSequenceC); % Change x-axis ticks labels to desired values.
hold off;
box on;

==> Figures/matlab/ST_TypeNum.m <==
% % This script draws the figures of subject annotation of wiki tables
% % for different selection size , compare the three strategies, 
% % Random, Greedy, LocalSearch
% 
% 
% lineWidth = 3;
% markerSize=20;
% labelTestSize = 35;
% legendTextSize = 30;
% boxRatioTextSize = 30;
% 
% 
% 
% % C_Adap = [70,65,80,74,76];
% % C_Rand = [74,78,80,76,76];
% % C_Top = [60,65,72,74,76];
% 
% figure(1);
% hold on;
% %title('Wiki\_Table','FontSize', 15)
% xSequenceC = {'5','7','9','11','13','15','17'};
% 
% xSequence = 1:length(xSequenceC);
% 
% 
% y=[300 311 315;390 425 403; 312 321 345; 250 185 265; 550 535 567; 420 432 454; 410 520 435;];
%    b=bar(y);
%    grid on;
%    ch = get(b,'children');
% %    set(gca,'XTickLabel',xSequence)
%    set(ch{1},'FaceVertexCData',[1 0 1;0 0 0;1 1 1;])
%    set(ch{2},'FaceVertexCData',[1 0 1;0 0 0;1 1 1;])
%    set(ch{3},'FaceVertexCData',[1 0 1;0 0 0;1 1 1;])
% h_legend =   legend('MUVF','AVI','POG');
% %    xlabel('x axis ');
% %    ylabel('y axis');
% 
% % a1 = plot(xSequence, C_Adap, 'o--r','LineWidth',lineWidth); M1 = 'Greedy';
% % a2 = plot(xSequence, C_Rand, '^-.k','LineWidth',lineWidth); M2 = 'Random';
% % a3 = plot(xSequence, C_Top, '*:b','LineWidth',lineWidth); M3 = 'Top';
% 
% %h_legend = legend(M1, M2, M3, M4,  2);
% % h_legend = legend(M1,M2,M3,2);
% xhand = xlabel('SSC Verification Size');
% yhand = ylabel('Coverage');
% 
% 
% set(gca,'XGrid','off')
% set(gca,'YGrid','on')
% % set([a1,a2,a3],'MarkerSize',markerSize);
% % set(a1, 'MarkerSize', markerSize);
% % set(a2, 'MarkerSize', markerSize);
% % set(a3, 'MarkerSize', markerSize);
% % set(a4, 'MarkerSize', markerSize);
% % set(a5, 'MarkerSize', markerSize);
% set(h_legend,'FontSize',legendTextSize);
% set(h_legend, 'FontWeight', 'bold'); 
% set(gca,'fontsize',boxRatioTextSize)
% set(xhand, 'FontSize', labelTestSize);
% set(yhand, 'FontSize', labelTestSize);
% set(gca,'XTick',xSequence); % Change x-axis ticks
% set(gca,'XTickLabel',xSequenceC); % Change x-axis ticks labels to desired values.
% hold off;
% box on;


% This script draws the figures of subject annotation of wiki tables
% for different selection size , compare the three strategies, 
% Random, Greedy, LocalSearch


lineWidth = 3;
markerSize=20;
labelTestSize = 35;
legendTextSize = 30;
boxRatioTextSize = 30;

BGreedy = [2,2,2,2,2,2,2,2,2,2];
Diverse = [10,11,12,12,12,12,12,14,15,16];
Random = [9,18,26,34,39,49,48,64,70,74];
FGreedy = [2,3,4,4,4,5,5,5,5,5];
figure(1);
hold on;
%title('Wiki\_Table','FontSize', 15)
xSequenceC = {'10','20','30','40','50','60','70','80','90','100'};

xSequence = 1:length(xSequenceC);

a1 = plot(xSequence, BGreedy, 'o--r','LineWidth',lineWidth); M1 = 'BGreedy';
a2 = plot(xSequence, Random, '+-.g','LineWidth',lineWidth); M2 = 'Random';
a3 = plot(xSequence, Diverse, 's-.b','LineWidth',lineWidth); M3 = 'Div-FGreedy';
a4 = plot(xSequence, FGreedy, '^-.M','LineWidth',lineWidth); M4 = 'FGreedy';

%h_legend = legend(M1, M2, M3, M4,  2);
h_legend = legend(M1,M2,M3,M4,2);
xhand = xlabel('Number of ST Pairs');
yhand = ylabel('Number of Types');
set([a1,a2,a3,a4],'MarkerSize',markerSize);
% set(a1, 'MarkerSize', markerSize);
% set(a2, 'MarkerSize', markerSize);
% set(a3, 'MarkerSize', markerSize);
% set(a4, 'MarkerSize', markerSize);
% set(a5, 'MarkerSize', markerSize);
set(h_legend,'FontSize',legendTextSize);
set(h_legend, 'FontWeight', 'bold'); 
set(gca,'fontsize',boxRatioTextSize)
set(xhand, 'FontSize', labelTestSize);
set(yhand, 'FontSize', labelTestSize);
set(gca,'XTick',xSequence); % Change x-axis ticks
set(gca,'XTickLabel',xSequenceC); % Change x-axis ticks labels to desired values.
hold off;
box on;

==> Figures/matlab/ST_Weight.m <==
% % This script draws the figures of subject annotation of wiki tables
% % for different selection size , compare the three strategies, 
% % Random, Greedy, LocalSearch
% 
% 
% lineWidth = 3;
% markerSize=20;
% labelTestSize = 35;
% legendTextSize = 30;
% boxRatioTextSize = 30;
% 
% 
% 
% % C_Adap = [70,65,80,74,76];
% % C_Rand = [74,78,80,76,76];
% % C_Top = [60,65,72,74,76];
% 
% figure(1);
% hold on;
% %title('Wiki\_Table','FontSize', 15)
% xSequenceC = {'5','7','9','11','13','15','17'};
% 
% xSequence = 1:length(xSequenceC);
% 
% 
% y=[300 311 315;390 425 403; 312 321 345; 250 185 265; 550 535 567; 420 432 454; 410 520 435;];
%    b=bar(y);
%    grid on;
%    ch = get(b,'children');
% %    set(gca,'XTickLabel',xSequence)
%    set(ch{1},'FaceVertexCData',[1 0 1;0 0 0;1 1 1;])
%    set(ch{2},'FaceVertexCData',[1 0 1;0 0 0;1 1 1;])
%    set(ch{3},'FaceVertexCData',[1 0 1;0 0 0;1 1 1;])
% h_legend =   legend('MUVF','AVI','POG');
% %    xlabel('x axis ');
% %    ylabel('y axis');
% 
% % a1 = plot(xSequence, C_Adap, 'o--r','LineWidth',lineWidth); M1 = 'Greedy';
% % a2 = plot(xSequence, C_Rand, '^-.k','LineWidth',lineWidth); M2 = 'Random';
% % a3 = plot(xSequence, C_Top, '*:b','LineWidth',lineWidth); M3 = 'Top';
% 
% %h_legend = legend(M1, M2, M3, M4,  2);
% % h_legend = legend(M1,M2,M3,2);
% xhand = xlabel('SSC Verification Size');
% yhand = ylabel('Coverage');
% 
% 
% set(gca,'XGrid','off')
% set(gca,'YGrid','on')
% % set([a1,a2,a3],'MarkerSize',markerSize);
% % set(a1, 'MarkerSize', markerSize);
% % set(a2, 'MarkerSize', markerSize);
% % set(a3, 'MarkerSize', markerSize);
% % set(a4, 'MarkerSize', markerSize);
% % set(a5, 'MarkerSize', markerSize);
% set(h_legend,'FontSize',legendTextSize);
% set(h_legend, 'FontWeight', 'bold'); 
% set(gca,'fontsize',boxRatioTextSize)
% set(xhand, 'FontSize', labelTestSize);
% set(yhand, 'FontSize', labelTestSize);
% set(gca,'XTick',xSequence); % Change x-axis ticks
% set(gca,'XTickLabel',xSequenceC); % Change x-axis ticks labels to desired values.
% hold off;
% box on;


% This script draws the figures of subject annotation of wiki tables
% for different selection size , compare the three strategies, 
% Random, Greedy, LocalSearch


lineWidth = 3;
markerSize=20;
labelTestSize = 35;
legendTextSize = 30;
boxRatioTextSize = 30;

% BGreedy = [9386815,22688839,36160814,46710718,54578004,59969443,69173923,77036150,87303626,97278995];
% Diverse = [14684082,28018686,40220741,50263577,60412973,69547150,78132192,85466319,93338635,101191248];
% Random = [129582,555919,125206,2823066,681386,1131331,1142340,1543835,3009613,1724845];
% FGreedy = [27871060,48758988,67072142,83954941,98744758,112338623,125012987,137025696,148495879,159413648];

Diverse = [14677718,28012322,40214377,50257213,60400245,69621343,78166250,85381630,93712555,101127608];
BGreedy = [9386815,22688839,36160814,46710718,54578004,59969443,69173923,77036150,87303626,97278995];
Random = [2637,468309,96596,100093,489919,309931,2396623,1127040,2667142,5600070];
FGreedy = [27871060,48758988,67072142,83954941,98744758,112338623,125012987,137025696,148495879,159413648];
figure(1);
hold on;
%title('Wiki\_Table','FontSize', 15)
xSequenceC = {'10','20','30','40','50','60','70','80','90','100'};

xSequence = 1:length(xSequenceC);

a1 = plot(xSequence, BGreedy, 'o--r','LineWidth',lineWidth); M1 = 'BGreedy';
a2 = plot(xSequence, Random, '+-.g','LineWidth',lineWidth); M2 = 'Random';
a3 = plot(xSequence, Diverse, 's-.b','LineWidth',lineWidth); M3 = 'Div-FGreedy';
a4 = plot(xSequence, FGreedy, '^-.M','LineWidth',lineWidth); M4 = 'FGreedy';

%h_legend = legend(M1, M2, M3, M4,  2);
h_legend = legend(M1,M2,M3,M4,2);
xhand = xlabel('Number of ST Pairs');
yhand = ylabel('Induced Edge Weight');
set([a1,a2,a3,a4],'MarkerSize',markerSize);
% set(a1, 'MarkerSize', markerSize);
% set(a2, 'MarkerSize', markerSize);
% set(a3, 'MarkerSize', markerSize);
% set(a4, 'MarkerSize', markerSize);
% set(a5, 'MarkerSize', markerSize);
set(h_legend,'FontSize',legendTextSize);
set(h_legend, 'FontWeight', 'bold'); 
set(gca,'fontsize',boxRatioTextSize)
set(xhand, 'FontSize', labelTestSize);
set(yhand, 'FontSize', labelTestSize);
set(gca,'XTick',xSequence); % Change x-axis ticks
set(gca,'XTickLabel',xSequenceC); % Change x-axis ticks labels to desired values.
hold off;
box on;
